ASASSN-15oi: A Rapidly Evolving, Luminous Tidal Disruption Event at 216 Mpc

We present ground-based and Swift photometric and spectroscopic observations of the tidal disruption event (TDE) ASASSN-15oi, discovered at the center of 2MASX J20390918-3045201 ($d\simeq216$ Mpc) by the All-Sky Automated Survey for SuperNovae (ASAS-SN). The source peaked at a bolometric luminosity of $L\simeq1.3\times10^{44}$ ergs s$^{-1}$ and radiated a total energy of $E\simeq6.6\times10^{50}$ ergs over the first $\sim3.5$ months of observations. The early optical/UV emission of the source can be fit by a blackbody with temperature increasing from $T\sim2\times10^4$ K to $T\sim4\times10^4$ K while the luminosity declines from $L\simeq1.3\times10^{44}$ ergs s$^{-1}$ to $L\simeq2.3\times10^{43}$ ergs s$^{-1}$, requiring the photosphere to be shrinking rapidly. The optical/UV luminosity decline during this period is most consistent with an exponential decline, $L\propto e^{-(t-t_0)/\tau}$, with $\tau \simeq46.5$ days for $t_0\simeq57241.6$ (MJD), while a power-law decline of $L\propto (t-t_0)^{-\alpha}$ with $t_0\simeq57212.3$ and $\alpha=1.62$ provides a moderately worse fit. ASASSN-15oi also exhibits roughly constant soft X-ray emission that is significantly weaker than the optical/UV emission. Spectra of the source show broad helium emission lines and strong blue continuum emission in early epochs, although these features fade rapidly and are not present $\sim3$ months after discovery. The early spectroscopic features and color evolution of ASASSN-15oi are consistent with a TDE, but the rapid spectral evolution is unique among optically-selected TDEs.

==> anc/asassn15oi_photometry.txt <==
# MJD  FILTER  MAG  MAG_ERR  TELESCOPE
57249.532  I  15.45  0.129  LCOGT
57252.002  I  15.54  0.158  LCOGT
57256.428  I  15.46  0.133  LCOGT
57258.008  I  15.43  0.143  LCOGT
57262.251  I  15.34  0.193  LCOGT
57264.083  I  15.83  0.150  LCOGT
57268.052  I  15.72  0.129  LCOGT
57269.908  I  15.71  0.133  LCOGT
57271.882  I  15.70  0.143  LCOGT
57273.924  I  15.80  0.148  LCOGT
57276.874  I  15.80  0.142  LCOGT
57279.895  I  15.81  0.140  LCOGT
57282.476  I  15.85  0.133  LCOGT
57291.383  I  15.98  0.154  LCOGT
57294.522  I  15.99  0.141  LCOGT
57299.495  I  15.80  0.139  LCOGT
57302.481  I  15.95  0.200  LCOGT
57304.921  I  15.86  0.262  LCOGT
57307.106  I  15.93  0.126  LCOGT
57307.140  I  15.96  0.125  LCOGT
57316.018  I  15.98  0.134  LCOGT
57319.059  I  16.05  0.152  LCOGT
57321.796  I  16.04  0.116  LCOGT
57327.133  I  16.03  0.126  LCOGT
57329.849  I  15.88  0.128  LCOGT
57332.796  I  16.02  0.159  LCOGT
57335.821  I  16.06  0.157  LCOGT
57346.424  I  15.83  0.140  LCOGT
57349.419  I  15.87  0.133  LCOGT
57355.039  I  15.92  0.121  LCOGT
57249.533  V  16.01  0.053  LCOGT
57252.004  V  16.06  0.055  LCOGT
57256.429  V  16.10  0.053  LCOGT
57258.009  V  16.30  0.225  LCOGT
57259.334  V  16.15  0.071  Swift
57262.252  V  16.52  0.144  LCOGT
57264.392  V  16.44  0.071  Swift
57266.065  V  16.55  0.112  LCOGT
57268.053  V  16.63  0.047  LCOGT
57268.788  V  16.91  0.100  Swift
57269.909  V  16.76  0.050  LCOGT
57271.883  V  16.79  0.062  LCOGT
57272.514  V  16.88  0.091  Swift
57273.926  V  16.83  0.058  LCOGT
57276.096  V  17.00  0.100  Swift
57276.875  V  16.93  0.057  LCOGT
57278.172  V  16.94  0.062  LCOGT
57280.688  V  17.05  0.091  Swift
57282.475  V  16.98  0.050  LCOGT
57285.415  V  17.00  0.170  Swift
57285.424  V  16.90  0.130  LCOGT
57291.382  V  17.03  0.081  LCOGT
57291.590  V  17.02  0.130  Swift
57294.521  V  17.13  0.074  LCOGT
57294.588  V  17.07  0.130  Swift
57300.236  V  17.49  0.160  Swift
57303.628  V  17.31  0.150  Swift
57304.919  V  17.22  0.074  LCOGT
57306.494  V  17.09  0.120  Swift
57307.104  V  17.18  0.047  LCOGT
57307.138  V  17.18  0.056  LCOGT
57309.413  V  17.56  0.220  Swift
57312.137  V  17.10  0.130  Swift
57312.170  V  17.20  0.068  LCOGT
57315.877  V  17.28  0.082  LCOGT
57315.894  V  17.14  0.073  LCOGT
57316.016  V  17.24  0.075  LCOGT
57318.671  V  17.29  0.251  Swift
57319.057  V  17.23  0.059  LCOGT
57321.794  V  17.14  0.077  LCOGT
57324.051  V  17.85  0.360  Swift
57327.129  V  17.26  0.045  LCOGT
57327.961  V  17.15  0.154  Swift
57329.844  V  17.25  0.055  LCOGT
57330.420  V  17.27  0.251  Swift
57332.791  V  17.28  0.051  LCOGT
57333.480  V  17.31  0.201  Swift
57335.816  V  17.29  0.065  LCOGT
57336.141  V  17.63  0.220  Swift
57339.334  V  16.85  0.210  Swift
57342.069  V  16.89  0.180  Swift
57344.415  V  17.22  0.060  LCOGT
57345.793  V  17.13  0.160  Swift
57346.420  V  17.17  0.066  LCOGT
57348.384  V  17.25  0.160  Swift
57349.423  V  17.32  0.056  LCOGT
57355.035  V  17.25  0.052  LCOGT
57249.531  B  16.09  0.055  LCOGT
57252.001  B  16.20  0.075  LCOGT
57256.426  B  16.34  0.042  LCOGT
57258.007  B  16.44  0.065  LCOGT
57259.329  B  16.34  0.045  Swift
57262.250  B  16.52  0.082  LCOGT
57264.081  B  16.58  0.062  LCOGT
57264.384  B  16.74  0.045  Swift
57266.062  B  16.87  0.063  LCOGT
57268.051  B  16.99  0.068  LCOGT
57268.724  B  16.96  0.054  Swift
57269.906  B  17.05  0.060  LCOGT
57271.880  B  17.19  0.074  LCOGT
57272.507  B  17.27  0.063  Swift
57273.923  B  17.38  0.067  LCOGT
57276.089  B  17.35  0.063  Swift
57276.089  B  17.34  0.063  Swift
57278.169  B  17.42  0.076  LCOGT
57280.679  B  17.47  0.063  Swift
57282.474  B  17.47  0.065  LCOGT
57285.413  B  17.58  0.122  Swift
57285.423  B  17.62  0.083  LCOGT
57291.381  B  17.70  0.115  LCOGT
57291.388  B  17.68  0.092  Swift
57294.520  B  17.58  0.242  LCOGT
57294.582  B  17.69  0.092  Swift
57295.130  B  17.67  0.085  LCOGT
57299.493  B  17.95  0.098  LCOGT
57300.230  B  17.72  0.092  Swift
57303.622  B  17.81  0.102  Swift
57304.918  B  17.59  0.086  LCOGT
57306.487  B  17.69  0.092  Swift
57307.137  B  17.93  0.067  LCOGT
57309.409  B  17.81  0.132  Swift
57312.132  B  17.69  0.102  Swift
57312.168  B  17.98  0.077  LCOGT
57315.873  B  18.27  0.130  LCOGT
57315.891  B  18.09  0.122  LCOGT
57316.015  B  18.09  0.086  LCOGT
57318.668  B  18.14  0.181  Swift
57319.055  B  18.21  0.108  LCOGT
57321.792  B  18.45  0.179  LCOGT
57324.049  B  17.92  0.171  Swift
57327.124  B  18.12  0.058  LCOGT
57327.911  B  18.44  0.232  Swift
57329.839  B  18.14  0.049  LCOGT
57330.418  B  18.09  0.221  Swift
57332.786  B  18.31  0.099  LCOGT
57333.414  B  18.09  0.211  Swift
57335.812  B  18.18  0.102  LCOGT
57336.135  B  18.19  0.181  Swift
57342.066  B  17.85  0.171  Swift
57344.411  B  18.25  0.077  LCOGT
57345.788  B  18.27  0.171  Swift
57346.415  B  18.11  0.131  LCOGT
57348.378  B  18.28  0.171  Swift
57349.414  B  18.27  0.076  LCOGT
57353.420  B  18.24  0.064  LCOGT
57355.030  B  18.35  0.071  LCOGT
57259.328  U  15.25  0.045  Swift
57264.383  U  15.69  0.045  Swift
57268.722  U  15.99  0.045  Swift
57272.506  U  16.19  0.054  Swift
57276.088  U  16.51  0.063  Swift
57280.678  U  16.73  0.063  Swift
57285.412  U  16.99  0.122  Swift
57291.387  U  16.96  0.082  Swift
57294.581  U  17.26  0.102  Swift
57300.229  U  17.36  0.102  Swift
57303.621  U  17.47  0.112  Swift
57306.486  U  17.45  0.102  Swift
57309.408  U  17.67  0.161  Swift
57312.131  U  17.79  0.151  Swift
57318.667  U  17.46  0.161  Swift
57324.048  U  17.75  0.211  Swift
57327.910  U  17.68  0.181  Swift
57330.418  U  17.68  0.231  Swift
57333.413  U  17.79  0.221  Swift
57336.134  U  17.47  0.141  Swift
57339.331  U  17.81  0.271  Swift
57342.066  U  17.84  0.231  Swift
57345.787  U  18.08  0.201  Swift
57348.377  U  17.82  0.161  Swift
57259.325  UVW1  14.60  0.042  Swift
57264.379  UVW1  15.02  0.042  Swift
57268.719  UVW1  15.30  0.050  Swift
57272.503  UVW1  15.55  0.050  Swift
57276.085  UVW1  15.89  0.058  Swift
57280.675  UVW1  16.07  0.058  Swift
57285.411  UVW1  16.24  0.076  Swift
57291.384  UVW1  16.52  0.067  Swift
57294.579  UVW1  16.66  0.067  Swift
57297.048  UVW1  16.91  0.076  Swift
57300.226  UVW1  16.91  0.076  Swift
57303.618  UVW1  17.07  0.076  Swift
57306.483  UVW1  17.14  0.076  Swift
57309.407  UVW1  17.16  0.104  Swift
57312.128  UVW1  17.41  0.095  Swift
57318.666  UVW1  17.55  0.133  Swift
57324.047  UVW1  17.98  0.192  Swift
57327.909  UVW1  17.68  0.143  Swift
57330.416  UVW1  17.63  0.163  Swift
57333.412  UVW1  17.60  0.153  Swift
57336.132  UVW1  17.89  0.133  Swift
57339.330  UVW1  17.72  0.192  Swift
57342.064  UVW1  18.06  0.202  Swift
57345.784  UVW1  18.26  0.173  Swift
57348.374  UVW1  18.11  0.143  Swift
57259.335  UVM2  14.44  0.042  Swift
57264.394  UVM2  14.87  0.042  Swift
57268.789  UVM2  15.21  0.050  Swift
57272.515  UVM2  15.36  0.050  Swift
57276.098  UVM2  15.63  0.050  Swift
57280.689  UVM2  15.79  0.050  Swift
57285.416  UVM2  15.97  0.067  Swift
57291.591  UVM2  16.18  0.050  Swift
57294.589  UVM2  16.38  0.058  Swift
57300.237  UVM2  16.67  0.058  Swift
57303.629  UVM2  16.81  0.058  Swift
57306.495  UVM2  16.93  0.058  Swift
57309.413  UVM2  17.00  0.076  Swift
57312.138  UVM2  17.07  0.067  Swift
57318.869  UVM2  17.40  0.182  Swift
57324.052  UVM2  17.59  0.114  Swift
57327.962  UVM2  17.56  0.076  Swift
57330.421  UVM2  17.41  0.114  Swift
57333.481  UVM2  17.86  0.104  Swift
57336.142  UVM2  17.82  0.085  Swift
57339.334  UVM2  17.84  0.143  Swift
57342.069  UVM2  17.84  0.124  Swift
57345.794  UVM2  17.94  0.242  Swift
57348.385  UVM2  17.92  0.095  Swift
57257.794  UVW2  14.77  0.042  Swift
57259.330  UVW2  14.83  0.042  Swift
57264.386  UVW2  15.13  0.042  Swift
57268.725  UVW2  15.21  0.076  Swift
57272.508  UVW2  15.48  0.042  Swift
57276.091  UVW2  15.68  0.042  Swift
57280.681  UVW2  15.91  0.042  Swift
57285.413  UVW2  16.01  0.058  Swift
57291.389  UVW2  16.12  0.050  Swift
57294.583  UVW2  16.17  0.050  Swift
57300.231  UVW2  16.35  0.050  Swift
57303.623  UVW2  16.42  0.058  Swift
57306.488  UVW2  16.57  0.058  Swift
57309.410  UVW2  16.56  0.067  Swift
57312.133  UVW2  16.79  0.058  Swift
57318.668  UVW2  16.94  0.085  Swift
57324.049  UVW2  17.16  0.095  Swift
57327.911  UVW2  16.94  0.143  Swift
57330.418  UVW2  17.42  0.114  Swift
57336.136  UVW2  17.29  0.076  Swift
57339.332  UVW2  17.47  0.124  Swift
57342.067  UVW2  17.39  0.104  Swift
57345.789  UVW2  17.51  0.085  Swift
57348.379  UVW2  17.60  0.085  Swift
